A Cycle-level Unified DRAM Cache Controller Model for 3DXPoint Memory Systems in gem5

To accommodate the growing memory footprints of today's applications, CPU vendors have employed large DRAM caches, backed by large non-volatile memories like Intel Optane (e.g., Intel's Cascade Lake). The existing computer architecture simulators do not provide support to model and evaluate systems which use DRAM devices as a cache to the non-volatile main memory. In this work, we present a cycle-level DRAM cache model which is integrated with gem5. This model leverages the flexibility of gem5's memory devices models and full system support to enable exploration of many different DRAM cache designs. We demonstrate the usefulness of this new tool by exploring the design space of a DRAM cache controller through several case studies including the impact of scheduling policies, required buffering, combining different memory technologies (e.g., HBM, DDR3/4/5, 3DXPoint, High latency) as the cache and main memory, and the effect of wear-leveling when DRAM cache is backed by NVM main memory. We also perform experiments with real workloads in full-system simulations to validate the proposed model and show the sensitivity of these workloads to the DRAM cache sizes.

==> figures/plots.py <==
import pandas as pd
import numpy as np
import sys
from matplotlib import pyplot as plt
import os


#if pdf v1.5 is not used the hatches in generated figs do not show up on certain pdf viewers
# this function takes care of that issue
def savepdfviasvg(fig, name, **kwargs):
    import subprocess
    fig.savefig(name+".svg", format="svg", **kwargs)
    incmd = ["inkscape", name+".svg", "--export-pdf={}.pdf".format(name),
             "--export-pdf-version=1.5"] #"--export-ignore-filters",
    subprocess.check_output(incmd)

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

def rotate(l, n):
    return l[n:] + l[:n]

'''
input_file = 'woro_12s_SchedPolCaseStudy.csv'

df = pd.read_csv(input_file, skipinitialspace = True)
#df.columns = df.columns.str.replace(' ', '')
#df.rows = df.rows.str.replace(' ', '')
df.rename( columns={'Unnamed: 0':'index'}, inplace=True )
tot_bw = list(df["readBW"] + df["writeBW"])
df["tot_bw"] = tot_bw

#indices = [2,0,3,1,6,4,7,5]
#indices = [3,4,7,8]
indices = [2,3,6,7]

#df.drop(df.index[8:18], axis=0, inplace=True)
#print(df)

print(tot_bw)

fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 4.5
fig_size[1] = 2.2

plt.figure()

#conditions = {0 : ['dev', 'ddr3'], 1 : ['hitRatio', 100], 2 : {'orb',256}}

conditions = {0 : ['orb', 256]}

stats = 'tot_bw'

x_axis = {0 : ['schedPol', 'FCFS'], 1 : ['schedPol', 'FRFCFS']}

b_bar = 0

print(tot_bw)

for b in range(len(indices)):
    print(indices[b])
    print(indices[b]-2)
    print(float(tot_bw[indices[b]])/(1024*1024*1024))
    plt.bar(b_bar, float(tot_bw[indices[b]])/(1024*1024*1024), color='C'+str(0), edgecolor = "black")
    b_bar = b_bar + 1
    float(tot_bw[indices[b]-2])/(1024*1024*1024)
    plt.bar(b_bar, float(tot_bw[indices[b]-2])/(1024*1024*1024), color='C'+str(1), edgecolor = "black")
    b_bar = b_bar + 1.5
    
    


#doplot_stat(x_axis, stats, conditions)

#doplot_stat('linear', '60', '10ms', 'ddr4', 'totBW')
    #for i,pfrm in enumerate(['gem5', 'gem5_unified', 'gem5_multiq', 'gem5_multiq_miss']):
    #    plt.bar(0,0,color='C'+str(i), label=pfrm)
    #plt.xticks([0,1,2,3,5,6,7,8,10,11,12,13], ['gem5','gem5_uni','gem5_mq','gem5_mqmiss','gem5','gem5_uni', 
    #                                           'gem5_mq','gem5_mqmiss','gem5', 'gem5_uni','gem5_mq',
    #                                           'gem5_mqmiss'], rotation=90, ha='center',fontsize=8)

    
for i,pfrm in enumerate(['FCFS', 'FRFCFS']):
    plt.bar(0,0,color='C'+str(i), label=pfrm,edgecolor = "black")
    
plt.xticks([0.5,3,5.5,8], ['RO_0%', 'RO_100%', 'WO_0%', 'WO_100%'], rotation=0)
plt.ylabel('Bandwidth (GB/s)')
#plt.xlabel('DRAM Cache Hit Ratio (%)')
plt.ylim(ymax=20)
#plt.text(18.4, 100, '220', fontsize=7, color='C'+str(1), bbox=dict(boxstyle="square", 
#                   ec=(1., 0.5, 0.5),
#                   fc=(1., 0.8, 0.8),
#                   ))
plt.legend(loc=1, ncol=4, prop={'size': 8}, frameon=0)
#plt.title('Total Bandwidth (All Reads, 70% Reads, No Reads) --- DDR4 --- inj : 60GB/s', fontsize=8)
#plt.yscale("log")
plt.tight_layout()
plt.savefig('testA.pdf', format='pdf', dpi=1000)
#savepdfviasvg(plt, "test")
'''

'''
DDR3 = [10,10,11.5,12]
DDR4 = [10,10,15,19]

#df.drop(df.index[8:18], axis=0, inplace=True)
#print(df)

fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 4.5
fig_size[1] = 2.2

plt.figure()

b_bar = 0

for b in range(len(DDR3)):
    plt.bar(b_bar, float(DDR3[b]), color='C'+str(b), edgecolor = "black")
    b_bar = b_bar + 1
    
b_bar = b_bar + 0.5
    
for b in range(len(DDR4)):
    plt.bar(b_bar, float(DDR4[b]), color='C'+str(b), edgecolor = "black")
    b_bar = b_bar + 1


#doplot_stat(x_axis, stats, conditions)

#doplot_stat('linear', '60', '10ms', 'ddr4', 'totBW')
    #for i,pfrm in enumerate(['gem5', 'gem5_unified', 'gem5_multiq', 'gem5_multiq_miss']):
    #    plt.bar(0,0,color='C'+str(i), label=pfrm)
    #plt.xticks([0,1,2,3,5,6,7,8,10,11,12,13], ['gem5','gem5_uni','gem5_mq','gem5_mqmiss','gem5','gem5_uni', 
    #                                           'gem5_mq','gem5_mqmiss','gem5', 'gem5_uni','gem5_mq',
    #                                           'gem5_mqmiss'], rotation=90, ha='center',fontsize=8)

    
for i,pfrm in enumerate(['MC-FCFS', 'UDCC-FCFS', 'MC-FRFCFS', 'UDCC-FRFCFS']):
    plt.bar(0,0,color='C'+str(i), label=pfrm,edgecolor = "black")
    
plt.xticks([1.5,6], ['DDR3', 'DDR4'], rotation=0)
plt.ylabel('Bandwidth (GB/s)')
#plt.xlabel('DRAM Cache Hit Ratio (%)')
plt.ylim(ymax=20)
#plt.text(18.4, 100, '220', fontsize=7, color='C'+str(1), bbox=dict(boxstyle="square", 
#                   ec=(1., 0.5, 0.5),
#                   fc=(1., 0.8, 0.8),
#                   ))
plt.legend(loc=2, ncol=2, prop={'size': 8}, frameon=0)
#plt.title('Total Bandwidth (All Reads, 70% Reads, No Reads) --- DDR4 --- inj : 60GB/s', fontsize=8)
#plt.yscale("log")
plt.tight_layout()
plt.savefig('rdbwvalid.pdf', format='pdf', dpi=1000)
#savepdfviasvg(plt, "test")
'''

'''
DDR3 = [8,2,12,5.1]
DDR4 = [7.5,2.5,18,7]

#df.drop(df.index[8:18], axis=0, inplace=True)
#print(df)

fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 4.5
fig_size[1] = 2.2

plt.figure()

b_bar = 0

for b in range(len(DDR3)):
    plt.bar(b_bar, float(DDR3[b]), color='C'+str(b), edgecolor = "black")
    b_bar = b_bar + 1
    
b_bar = b_bar + 0.5
    
for b in range(len(DDR4)):
    plt.bar(b_bar, float(DDR4[b]), color='C'+str(b), edgecolor = "black")
    b_bar = b_bar + 1


#doplot_stat(x_axis, stats, conditions)

#doplot_stat('linear', '60', '10ms', 'ddr4', 'totBW')
    #for i,pfrm in enumerate(['gem5', 'gem5_unified', 'gem5_multiq', 'gem5_multiq_miss']):
    #    plt.bar(0,0,color='C'+str(i), label=pfrm)
    #plt.xticks([0,1,2,3,5,6,7,8,10,11,12,13], ['gem5','gem5_uni','gem5_mq','gem5_mqmiss','gem5','gem5_uni', 
    #                                           'gem5_mq','gem5_mqmiss','gem5', 'gem5_uni','gem5_mq',
    #                                           'gem5_mqmiss'], rotation=90, ha='center',fontsize=8)

    
for i,pfrm in enumerate(['MC-FCFS', 'UDCC-FCFS', 'MC-FRFCFS', 'UDCC-FRFCFS']):
    plt.bar(0,0,color='C'+str(i), label=pfrm,edgecolor = "black")
    
plt.xticks([1.5,6], ['DDR3', 'DDR4'], rotation=0)
plt.ylabel('Bandwidth (GB/s)')
#plt.xlabel('DRAM Cache Hit Ratio (%)')
plt.ylim(ymax=20)
#plt.text(18.4, 100, '220', fontsize=7, color='C'+str(1), bbox=dict(boxstyle="square", 
#                   ec=(1., 0.5, 0.5),
#                   fc=(1., 0.8, 0.8),
#                   ))
plt.legend(loc=2, ncol=2, prop={'size': 8}, frameon=0)
#plt.title('Total Bandwidth (All Reads, 70% Reads, No Reads) --- DDR4 --- inj : 60GB/s', fontsize=8)
#plt.yscale("log")
plt.tight_layout()
plt.savefig('wrbwvalid.pdf', format='pdf', dpi=1000)
#savepdfviasvg(plt, "test")
'''

'''
input_file = 'gapbs.csv'

df = pd.read_csv(input_file, skipinitialspace = True)
#df.columns = df.columns.str.replace(' ', '')
#df.rows = df.rows.str.replace(' ', '')
#df.rename( columns={'Unnamed: 0':'index'}, inplace=True )
benchmarks = list(df["Benchmark"])
small = list(df["512MB"])
large = list(df["1024MB"])

fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 4.5
fig_size[1] = 2.1

plt.figure()

b_bar = 0

for b in range(len(benchmarks)):
    plt.bar(b_bar, small[b], color='C'+str(0), edgecolor = "black")
    b_bar = b_bar + 1
    plt.bar(b_bar, large[b], color='C'+str(1), edgecolor = "black")
    b_bar = b_bar + 1.5
    
    
for i,pfrm in enumerate(['512MB', '1GB']):
    plt.bar(0,0,color='C'+str(i), label=pfrm,edgecolor = "black")
    
plt.xticks([0.5,3,5.5,8,10.5], benchmarks, rotation=0, fontsize=9)
plt.ylabel('Insts./usec')
#plt.xlabel('DRAM Cache Hit Ratio (%)')
#plt.ylim(ymax=20)
#plt.text(18.4, 100, '220', fontsize=7, color='C'+str(1), bbox=dict(boxstyle="square", 
#                   ec=(1., 0.5, 0.5),
#                   fc=(1., 0.8, 0.8),
#                   ))
plt.legend(loc=1, ncol=4, prop={'size': 9}, frameon=0)
#plt.title('Total Bandwidth (All Reads, 70% Reads, No Reads) --- DDR4 --- inj : 60GB/s', fontsize=8)
#plt.yscale("log")
plt.tight_layout()
plt.savefig('gapbs.pdf', format='pdf', dpi=1000)
#savepdfviasvg(plt, "test")
'''

#df.drop(df.index[8:18], axis=0, inplace=True)
#print(df)

fig_size = plt.rcParams["figure.figsize"]
fig_size[0] = 4.5
fig_size[1] = 2.2

plt.figure()

b_bar = 0

orb_size = [128, 256, 512, 1024, 2048, 4096]
rd_bw = [50.548,75.504,148.8352,203.328,233.82,233.82]
wr_bw = [5.08,6.296,6.587,6.88518,6.8980,6.9038]


plt.plot(orb_size, rd_bw, marker='x', color='C'+str(0), linewidth=1.3, markersize=3)
plt.plot(orb_size, wr_bw, marker='o', color='C'+str(1), linewidth=1.3, markersize=3)


#for b in range(len(DDR3)):
#    plt.bar(b_bar, float(DDR3[b]), color='C'+str(b), edgecolor = "black")
#    b_bar = b_bar + 1
    
#b_bar = b_bar + 0.5
    
#for b in range(len(DDR4)):
#    plt.bar(b_bar, float(DDR4[b]), color='C'+str(b), edgecolor = "black")
#    b_bar = b_bar + 1


#doplot_stat(x_axis, stats, conditions)

#doplot_stat('linear', '60', '10ms', 'ddr4', 'totBW')
    #for i,pfrm in enumerate(['gem5', 'gem5_unified', 'gem5_multiq', 'gem5_multiq_miss']):
    #    plt.bar(0,0,color='C'+str(i), label=pfrm)
    #plt.xticks([0,1,2,3,5,6,7,8,10,11,12,13], ['gem5','gem5_uni','gem5_mq','gem5_mqmiss','gem5','gem5_uni', 
    #                                           'gem5_mq','gem5_mqmiss','gem5', 'gem5_uni','gem5_mq',
    #                                           'gem5_mqmiss'], rotation=90, ha='center',fontsize=8)

    
for i,pfrm in enumerate(['All_Hits','All_Misses']):
    plt.bar(0,0,color='C'+str(i), label=pfrm,edgecolor = "black")
    
#plt.xticks([1.5,6], ['DDR3', 'DDR4'], rotation=0)
plt.ylabel('Bandwidth (GB/s)')
plt.xlabel('ORB Size')
#plt.ylim(ymax=20)
#plt.text(18.4, 100, '220', fontsize=7, color='C'+str(1), bbox=dict(boxstyle="square", 
#                   ec=(1., 0.5, 0.5),
#                   fc=(1., 0.8, 0.8),
#                   ))
plt.legend(loc=7, ncol=2, prop={'size': 8}, frameon=0)
#plt.title('Total Bandwidth (All Reads, 70% Reads, No Reads) --- DDR4 --- inj : 60GB/s', fontsize=8)
#plt.yscale("log")
plt.tight_layout()
plt.savefig('hbmbw.pdf', format='pdf', dpi=1000)
#savepdfviasvg(plt, "test")

